DYNA: Disease-Specific Language Model for Variant Pathogenicity

Clinical variant classification of pathogenic versus benign genetic variants remains a challenge in clinical genetics. Recently, the proposition of genomic foundation models has improved the generic variant effect prediction (VEP) accuracy via weakly-supervised or unsupervised training. However, these VEPs are not disease-specific, limiting their adaptation at the point of care. To address this problem, we propose DYNA: Disease-specificity fine-tuning via a Siamese neural network broadly applicable to all genomic foundation models for more effective variant effect predictions in disease-specific contexts. We evaluate DYNA in two distinct disease-relevant tasks. For coding VEPs, we focus on various cardiovascular diseases, where gene-disease relationships of loss-of-function vs. gain-of-function dictate disease-specific VEP. For non-coding VEPs, we apply DYNA to an essential post-transcriptional regulatory axis of RNA splicing, the most common non-coding pathogenic mechanism in established clinical VEP guidelines. In both cases, DYNA fine-tunes various pre-trained genomic foundation models on small, rare variant sets. The DYNA fine-tuned models show superior performance in the held-out rare variant testing set and are further replicated in large, clinically-relevant variant annotations in ClinVAR. Thus, DYNA offers a potent disease-specific variant effect prediction method, excelling in intra-gene generalization and generalization to unseen genetic variants, making it particularly valuable for disease associations and clinical applicability.

==> arm_weighted_aupr.py <==
import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd

plt.rcParams['font.size'] = 12 # This sets the global font size
plt.rcParams['font.family'] = 'times new roman'  # Sets the global font family to Times New Roman


color_panel = [
#    (153 / 255, 154 / 255, 205 / 255), #blue
#    (250 / 255, 190 / 255, 120 / 255),  # orange
    (153 / 255, 186 / 255, 223 / 255), #purple
    (223 / 255, 158 / 255, 155 / 255),# Red
    (216 / 255, 231 / 255, 202 / 255),  # Green
    (153 / 255, 205 / 255, 206 / 255),  # Green-Blue
    (255 / 255, 208 / 255, 233 / 255), #pink
]

data_path = './Propath-2/'

auc_std_df = pd.read_csv(data_path+'arm_weighted_bootstrap_auc_apr_std_results.csv')
print(list(auc_std_df['APR_STD']))
# Example data
data = {
    'Group': ['ESM1b', 'ESM1b', 'ESM1b', 'ProPath', 'ProPath', 'ProPath'],
    'Category': ['ClinVar', 'w.o. gene', 'gene-only', 'ClinVar', 'w.o. gene', 'gene-only'],
    'Value': [0.83, 0.76, 0.90, 0.88, 0.88, 0.92],  # Replace these values with your actual data
    'Std':list(auc_std_df['APR_STD'])
}
df = pd.DataFrame(data)


# Create the bar plot
plt.figure(figsize=(4.5, 4.5))


bar_plot = sns.barplot(data=df, x='Category', y='Value', hue='Group', palette=sns.color_palette(color_panel), capsize=.1)

# Adding error bars manually
# Find the positions of the bars
bar_width = bar_plot.patches[0].get_width()
for i, patch in enumerate(bar_plot.patches):
    # Calculate center of each bar
    x = patch.get_x() + bar_width / 2
    y = patch.get_height()
    error = df['Std'][i]
    plt.errorbar(x, y, yerr=error, fmt='none', capsize=5, color='black', elinewidth=1.5)

# Adding titles and labels

# Show plot

# Add labels and title
plt.xlabel('')
plt.ylabel('AUPR')
plt.title('AUPR (Weighted) of ClinVar ARM')

# Show the plot with a legend
plt.legend(loc = 'center right')
plt.tight_layout()
plt.savefig('arm_weighted_aupr.pdf')
plt.show()
